Momentum transport in Taylor-Couette flow with vanishing curvature

We numerically study turbulent Taylor-Couette flow (TCF) between two independently rotating cylinders and the transition to rotating plane Couette flow (RPCF) in the limit of infinite radii. By using the shear Reynolds number $Re_S$ and rotation number $R_\Omega$ as dimensionless parameters, the transition from TCF to RPCF can be studied continuously without singularities. Already for radius ratios $\eta\geq0.9$ we find that the simulation results for various radius ratios and for RPCF collapse as a function of $R_\Omega$, indicating a turbulent behaviour common to both systems. We observe this agreement in the torque, mean momentum transport, mean profiles, and turbulent fluctuations. Moreover, the central profiles in TCF and RPCF for $R_\Omega>0$ are found to conform with inviscid neutral stability. Intermittent bursts that have been observed in the outer boundary layer and have been linked to the formation of a torque maximum for counter-rotation are shown to disappear as $\eta \rightarrow 1$. The corresponding torque maximum disappears as well. Instead, two new maxima of different origin appear for $\eta\geq0.9$ and RPCF, a broad and a narrow one, in contrast to the results for smaller $\eta$. The broad maximum at $R_\Omega=0.2$ is connected with a strong vortical flow and can be reproduced by streamwise invariant simulations. The narrow maximum at $R_\Omega=0.02$ only emerges with increasing $Re_S$ and is accompanied by an efficient and correlated momentum transport by the mean flow. Since the narrow maximum is of larger amplitude for $Re_S=2\cdot10^4$, our simulations suggest that it will dominate at even higher $Re_S$.

==> images/parameter-space.py <==
#! /usr/bin/python
# -*- coding: utf-8 -*-

import os, sys, math
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.ticker import MultipleLocator, NullLocator


# LaTex-Driver for Matplotlib setup
rc('text', usetex=True)
rc('font', family='serif')
rc('font', size=10)
rc('axes', labelsize=10)
rc('legend', fontsize=10)
rc('xtick', labelsize=9)
rc('ytick', labelsize=9)
rc('ps.distiller', res=20000)
mylw = 0.4 	# own choice for linewidth
myms = 4.0 	# own choice for markersize
mymew = 0.6
etas = [0.5, 0.71, 0.80, 0.90, 0.95, 0.98, 0.99, 1.0]
msiz = {0.5:3.1,  0.71:myms,  0.8:myms,  0.9:myms,  0.95:myms,  0.98:myms,  0.99:3.5,  1.0:5.9}
#mews = {0.5:0.0,  0.71:1.0,  0.8:0.0,  0.9:1.0,  0.95:0.0,  0.98:1.0,  0.99:0.0,  1.0:1.0}
# Color dictionary
colors = {0.5:"#ff0000", 0.71:"#ff8700", 0.8:"#5dc40b", 0.9:"#005b53", 0.95:"#00aaaa", 0.98:"#0010ff", 0.99:"#8000ff", 1.0:"#bf00bf"}
fcolor = {0.5:"#ff0000", 0.71:"#ffffff", 0.8:"#5dc40b", 0.9:"#ffffff", 0.95:"#00aaaa", 0.98:"#ffffff", 0.99:"#8000ff", 1.0:"#ffffff"}
fmts = {0.5:"s", 0.71:"o", 0.8:"^", 0.9:"v", 0.95:">", 0.98:"<", 0.99:"d", 1.0:"*"}


etas = [0.5]
#Res = [ np.array([1e3, 2.25e3, 3.5e3, 5e3, 1e4, 2e4]) ]
#Res = [ np.array([1e3, 5e3, 1e4, 2e4]) ]
Res = [ np.array([ 5e3, 1e4, 2e4]) ]
Ros = [ np.array([0.875, 0.66667, 0.5873, 0.5, 0.42105, 0.35, 0.28571, 0.25581, 0.22727, 0.17391, 0.14591, 0.125, 0.0, -0.1, -0.25]) ]
es1 = [ np.zeros(len(Res[-1]))+etas[-1] ]
es2 = [ np.zeros(len(Ros[-1]))+etas[-1] ]

etas.append(0.71)
#.append( np.array([1155, 1732, 2599, 3899, 5848, 8772, 1.316e4, 1.974e4, 2.961e4]) )
#Res.append( np.array([1155, 3899, 8772, 1.974e4]) )
Res.append( np.array([3899, 8772, 1.974e4]) )
Ros.append( np.array([0.7556, 0.5893, 0.4646, 0.3676, 0.2900, 0.2265, 0.1736, 0.1288, 0.0904, 0.0651, 0.0422, 0.03,0.02,0.01, 0.0000, -0.0592, -0.1291, -0.1756, -0.2338]) )
es1.append( np.zeros(len(Res[-1]))+etas[-1] )
es2.append( np.zeros(len(Ros[-1]))+etas[-1] )

etas.append(0.8)
#Res.append( np.array([1e3, 5e3, 1e4, 2e4]) )
Res.append( np.array([5e3, 1e4, 2e4]) )
Ros.append( np.array([0.6, 0.5, 0.4, 0.35, 0.3, 0.25, 0.2, 0.15, 0.09615, 0.08333, 0.07143, 0.06034, 0.05, 0.04, 0.03, 0.025, 0.02, 0.015, 0.01, 0.0, -0.025, -0.07, -0.1]) )
es1.append( np.zeros(len(Res[-1]))+etas[-1] )
es2.append( np.zeros(len(Ros[-1]))+etas[-1] )

etas.append(0.9)
#Res.append( np.array([1e3, 5e3, 1e4, 2e4]) )
Res.append( np.array([5e3, 1e4, 2e4]) )
Ros.append( np.array([0.59259, 0.49206, 0.41667, 0.34, 0.27273, 0.19048, 0.13725, 0.10000, 0.08081, 0.06481, 0.05128, 0.03968, 0.03448, 0.02963, 0.02509, 0.02083, 0.01307, 0.00617, 0.00000, -0.03571, -0.05833, -0.08095]) )
es1.append( np.zeros(len(Res[-1]))+etas[-1] )
es2.append( np.zeros(len(Ros[-1]))+etas[-1] )

etas.append(0.95)
Res.append( np.array([5e3, 1e4, 2e4]) )
Ros.append( np.array([0.6, 0.5, 0.4, 0.3, 0.25, 0.2, 0.15, 0.1, 0.05, 0.04, 0.03, 0.02, 0.015, 0.01, 0.005, 0.0, -0.01842]) )
es1.append( np.zeros(len(Res[-1]))+etas[-1] )
es2.append( np.zeros(len(Ros[-1]))+etas[-1] )

etas.append(0.98)
#Res.append( np.array([1e4, 2e4]) )
Res.append( np.array([2e4]) )
Ros.append( np.array([0.05, 0.04, 0.03, 0.02, 0.015, 0.01, 0.004847, 0.0, -0.006939]) )
es1.append( np.zeros(len(Res[-1]))+etas[-1] )
es2.append( np.zeros(len(Ros[-1]))+etas[-1] )

etas.append(0.99)
#Res.append( np.array([1e3, 5e3, 1e4, 2e4]) )
Res.append( np.array([5e3, 1e4, 2e4]) )
Ros.append( np.array([0.6, 0.49242, 0.39192, 0.32492, 0.27706, 0.24116, 0.19091, 0.14452, 0.09040, 0.06721, 0.04015, 0.03, 0.02340, 0.01503, 0.01000, 0.00665, 0.00426, 0.00246, 0.00107, -0.00005, -0.00096, -0.00340, -0.00675, -0.00855, -0.00990]) )
es1.append( np.zeros(len(Res[-1]))+etas[-1] )
es2.append( np.zeros(len(Ros[-1]))+etas[-1] )

etas.append(1.0)
#Res.append( np.array([2.6e3, 5.2e3, 1.04e4, 2.0e4]) )
Res.append( np.array([5.2e3, 1.04e4, 2.0e4]) )
#Ros.append( np.array([0.5, 0.4, 0.3, 0.2, 0.1, 0.09, 0.08, 0.07, 0.06, 0.05, 0.04, 0.03, 0.02, 0.01, 0.0, -0.01, -0.02, -0.03, -0.04]) )
Ros.append( np.array([0.6, 0.5, 0.4, 0.3, 0.2, 0.1, 0.06, 0.05, 0.04, 0.03, 0.02, 0.01, 0.0]) )
es1.append( np.zeros(len(Res[-1]))+etas[-1] )
es2.append( np.zeros(len(Ros[-1]))+etas[-1] )

# curvature numbers R_C after Dubrulle et al.
RC1 = []
RC2 = []
for i in range(len(etas)) :
  RC1.append( (1.0-es1[i])/np.sqrt(es1[i]) )
  RC2.append( (1.0-es2[i])/np.sqrt(es2[i]) )



fig = plt.figure(figsize=(2.65, 2.65))  # 1.61803 is the golden mean
fig.add_axes((0.31,0.14,0.61,0.76))	# left, bottom, width, height
plt.xlabel(r'$R_C$')
fig.gca().annotate('(a)', xycoords='axes fraction', xy=(0,1), textcoords='figure fraction', xytext=(0,0.995), horizontalalignment='left', verticalalignment='top' )
for i in range(7) :
  plt.plot(RC1[i], Res[i], fmts[etas[i]], lw=mylw,ms=msiz[etas[i]],mew=mymew, 
	   color=colors[etas[i]],mec=colors[etas[i]],mfc=fcolor[etas[i]])
plt.loglog()
plt.xlim(0.005,1.0)
plt.ylim(1e3,3e4)
plt.setp( plt.gca().get_yticklabels(), visible=False)
# second x-axis
ax2 = plt.gca().twiny()
ax2.loglog()
ax2.set_xlim(0.005,1.0)
ax2.set_ylim(1e3,3e4)
etaticks = np.array([0.99, 0.95, 0.8, 0.5])
ax2.set_xticks( (1.0-etaticks)/np.sqrt(etaticks) )
ax2.set_xticklabels(['$0.99$', '$0.95$', '$0.8$', '$0.5$'])
ax2.xaxis.set_minor_locator( NullLocator() )
ax2.text(0.0027, 3.4e4, r'$\eta=$', color='k', fontsize=11)
# region for RPCF points
fig.add_axes((0.21,0.14,0.1,0.76))	# left, bottom, width, height
plt.ylabel(r'$Re_S$')
plt.plot(RC1[7], Res[7], fmts[etas[7]], lw=mylw,ms=msiz[etas[7]],mew=0.4, 
	 color=colors[etas[7]],mec=colors[etas[7]],mfc=fcolor[etas[7]])
plt.semilogy()
plt.xlim(-0.05,0.05)
plt.xticks([0.0])
plt.ylim(1e3,3e4)
# second x-axis
#ax3 = plt.gca().twiny()
#ax3.set_xlim(-0.05,0.05)
#ax3.set_ylim(1e3,3e4)
#ax3.set_xticks([0.0])
#ax3.set_xticklabels(['$1$'])
#ax3.text(-0.115, 3.4e4, r'$\eta=$', color='k', fontsize=11)
plt.savefig("simulated-Res.eps")


fig = plt.figure(figsize=(2.65, 2.65))  # 0.61803 is the golden mean
fig.add_axes((0.35,0.14,0.61,0.76))	# left, bottom, width, height
plt.xlabel(r'$R_C$')
fig.gca().annotate('(b)', xycoords='axes fraction', xy=(0,1), textcoords='figure fraction', xytext=(0.04,0.995), horizontalalignment='left', verticalalignment='top' )
for i in range(7) :
  plt.plot(RC2[i], Ros[i], fmts[etas[i]], lw=mylw,ms=msiz[etas[i]],mew=mymew, 
	   color=colors[etas[i]],mec=colors[etas[i]],mfc=fcolor[etas[i]])
plt.semilogx()
plt.xlim(0.005,1.0)
plt.ylim(-0.3,0.9)
plt.yticks([-0.3,0.0,0.3,0.6,0.9])
plt.gca().yaxis.set_minor_locator( MultipleLocator(0.1) )
plt.setp( plt.gca().get_yticklabels(), visible=False)
# second x-axis
ax2 = plt.gca().twiny()
ax2.semilogx()
ax2.set_xlim(0.005,1.0)
ax2.set_ylim(-0.3,0.9)
etaticks = np.array([0.99, 0.95, 0.8, 0.5])
ax2.set_xticks( (1.0-etaticks)/np.sqrt(etaticks) )
ax2.set_xticklabels(['$0.99$', '$0.95$', '$0.8$', '$0.5$'])
ax2.xaxis.set_minor_locator( NullLocator() )
ax2.text(0.0027, 0.945, r'$\eta=$', color='k', fontsize=11)
# region for RPCF points
fig.add_axes((0.25,0.14,0.1,0.76))	# left, bottom, width, height
plt.ylabel(r'$R_\Omega$')
plt.plot(RC2[7], Ros[7], fmts[etas[7]], lw=mylw,ms=msiz[etas[7]],mew=0.4, 
	 color=colors[etas[7]],mec=colors[etas[7]],mfc=fcolor[etas[7]])
plt.xlim(-0.05,0.05)
plt.xticks([0.0])
plt.ylim(-0.3,0.9)
plt.yticks([-0.3,0.0,0.3,0.6,0.9])
plt.gca().yaxis.set_minor_locator( MultipleLocator(0.1) )
plt.savefig("simulated-Ros.eps")

#plt.show()


==> images/plOptimum.py <==
#! /usr/bin/python
# -*- coding: utf-8 -*-

import os, sys, math
import numpy as np
from matplotlib import rc
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator, NullLocator


def burst_predict(eta) :
  aeta = (1.0-eta) / (np.sqrt((1.0+eta)**3/2.0/(1.0+3.0*eta)) - eta)
  return -eta**2 * ((aeta**2-2.0*aeta+1.0)*eta + aeta**2-1.0) / ((2.0*aeta-1.0)*eta + 1.0)

def bisect_predict(eta) :
  return -eta / (np.tan( 0.5*(math.pi-np.arctan(1.0/eta)) ))



# Setup matplotlib library
rc('text', usetex=True)
rc('font', family='serif')
rc('axes', labelsize=11)    # for BL-Instability paper
rc('legend', fontsize=10)	# for BL-Instability paper
rc('xtick', labelsize=9)   # for BL-Instability paper
rc('ytick', labelsize=9)   # for BL-Instability paper
rc('ps.distiller', res=20000)


etas = np.append(np.linspace(0.00001,0.95, 80), np.linspace(0.95,0.99999, 90))
limit = 0.9
eta1 = np.linspace(0.00001, limit, 80)
eta2 = np.append(np.linspace(limit, 0.98, 20), np.linspace(0.98, 0.99999, 40))
RCs = (1.0-etas)/np.sqrt(etas)
RC1 = (1.0-eta1)/np.sqrt(eta1)
RC2 = (1.0-eta2)/np.sqrt(eta2)
# Lohse - Esser-Grossmann
abis  = etas / (np.tan( 0.5*(math.pi-np.arctan(1.0/etas)) ))
abis1 = eta1 / (np.tan( 0.5*(math.pi-np.arctan(1.0/eta1)) ))
abis2 = eta2 / (np.tan( 0.5*(math.pi-np.arctan(1.0/eta2)) ))
# bursting
mupred1 = burst_predict(eta1)
mupred2 = burst_predict(eta2)
# in terms of the rotation number
Robis = (1.0-etas)/etas*(etas-abis)/(1.0+abis)
Romu1 = (1.0-eta1)/eta1*(eta1+mupred1)/(1.0-mupred1)
Romu2 = (1.0-eta2)/eta2*(eta2+mupred2)/(1.0-mupred2)
# some test cases
"""
print "  eta=0.50   mu_pred=%.3f  mu_bis=%.3f" % (burst_predict(0.50), bisect_predict(0.50))
print "  eta=0.71   mu_pred=%.3f  mu_bis=%.3f" % (burst_predict(0.71), bisect_predict(0.71))
print "  eta=0.80   mu_pred=%.3f  mu_bis=%.3f" % (burst_predict(0.80), bisect_predict(0.80))
print "  eta=0.90   mu_pred=%.3f  mu_bis=%.3f" % (burst_predict(0.90), bisect_predict(0.90))
print "  eta=0.95   mu_pred=%.3f  mu_bis=%.3f" % (burst_predict(0.95), bisect_predict(0.95))
print "  eta=0.98   mu_pred=%.3f  mu_bis=%.3f" % (burst_predict(0.98), bisect_predict(0.98))
print "  eta=0.99   mu_pred=%.3f  mu_bis=%.3f" % (burst_predict(0.99), bisect_predict(0.99))
"""


# Lines of constant rotation number Ro
Ro2 = 0.02
Ro3 = 0.2
eta3l = np.linspace(0.00001, 0.78, 50)
eta3h = np.append(np.linspace(0.78, 0.97, 50), np.linspace(0.97, 0.9999, 100))
RC3l = (1.0-eta3l)/np.sqrt(eta3l)
RC3h = (1.0-eta3h)/np.sqrt(eta3h)
muRo2l = (eta3l/(1.0-eta3l)*Ro2 -eta3l) / (eta3l/(1.0-eta3l)*Ro2 +1.0)
muRo3l = (eta3l/(1.0-eta3l)*Ro3 -eta3l) / (eta3l/(1.0-eta3l)*Ro3 +1.0)
muRo2h = (eta3h/(1.0-eta3h)*Ro2 -eta3h) / (eta3h/(1.0-eta3h)*Ro2 +1.0)
muRo3h = (eta3h/(1.0-eta3h)*Ro3 -eta3h) / (eta3h/(1.0-eta3h)*Ro3 +1.0)

# Ostilla et al new 2014 JFM
etaJFM  = np.array([0.714, 0.769, 0.833, 0.909])
iRossby = np.array([-0.20, -0.15, -0.10, -0.05])	# Official in caption Fig. 8
#iRossby = np.array([-0.20, -0.165, -0.11, -0.052]) 	# Determined based on Fig. 7
#tmpJFM = etaJFM/2.0/(1.0-etaJFM)*iRossby
#muJFM = tmpJFM/(1.0+tmpJFM)
muJFM = np.array([-0.33, -0.36, -0.37, -0.34])	# Official in Table 2 (p. 26) of JFM
erJFM = np.array([0.04, 0.04, 0.04, 0.04])
RoJFM = (1.0-etaJFM)/etaJFM*(etaJFM+muJFM)/(1.0-muJFM)
RCJFM = (1.0-etaJFM)/np.sqrt(etaJFM)
#print muJFM
#print RoJFM


scale = 0.8
fig = plt.figure(figsize=(5.3*scale, 5.3*scale/1.61803))
fig.subplotpars.left=0.10/scale
fig.subplotpars.bottom=0.12/scale
fig.subplotpars.right=1.0-0.02/scale
fig.subplotpars.top=1.0-0.02/scale
plt.xlabel(r'$\eta$')
plt.ylabel(r'$\mu$')
# zorder=1 --> plot at first to be at bottom
plt.plot(eta1, mupred1, "b-", lw=2, label=r"$\mu_p(\eta)$",zorder=1)
plt.plot(eta2, mupred2, "b--", lw=2, dashes=(2,2.5),zorder=1)
#(_, caps, _) = plt.errorbar( [0.5, 0.71, 0.8, 0.9], [-0.208, -0.325, -0.4366, -0.502], yerr=[0.014, 0.05, 0.025, 0.025], fmt="ro", label="DNS (onset)",ms=4.5)
(_, caps, _) = plt.errorbar( [0.5, 0.71, 0.8, 0.9], [-0.1830, -0.3441, -0.4175, -0.4876], yerr=[0.014, 0.05, 0.025, 0.025], fmt="o", color="#ff8700", label="$\mu_c$ (DNS)",ms=5.5, zorder=9)
for cap in caps:
  cap.set_markeredgewidth(1.0)
# zorder=10 --> plot at last to be on top
plt.plot( [0.716], [-0.368], "^", label=r"$\mu_c$ (T$^3$C)",ms=6.0, color='#8000ff', zorder=10)
plt.xlim( 0.0, 1.0)
plt.ylim(-0.6, 0.0)
plt.yticks([-0.6,-0.4,-0.2,0.0])
plt.gca().xaxis.set_minor_locator( MultipleLocator(0.1) )
plt.gca().yaxis.set_minor_locator( MultipleLocator(0.1) )
handles_muc, labels_muc = plt.gca().get_legend_handles_labels()
plt.legend(handles_muc[::-1], labels_muc[::-1], loc=3,numpoints=1)
plt.savefig("fluctuation-prediction.eps")


fig = plt.figure(figsize=(5.3, 2.8))
fig.subplotpars.left=0.099
fig.subplotpars.bottom=0.135
fig.subplotpars.right=0.995
fig.subplotpars.top=0.92
plt.xlabel(r'$R_C$')
plt.ylabel(r'$\mu$')
# burst prediction
plt.plot(RC1, mupred1, "b--", lw=2, label=r"$\mu_p$",dashes=(9,2.5),zorder=1)
plt.plot(RC2, mupred2, "b--", lw=2, dashes=(2,2.5),zorder=1)
# Lines of constant rotation number Ro
plt.plot(RC3h, muRo3h, "c-", label=r"$\mu_{%.2f}$" % Ro3, lw=2,zorder=1)
plt.plot(RC3h, muRo2h, "m-", label=r"$\mu_{%.2f}$" % Ro2, lw=2,zorder=1)
plt.plot(RC3l, muRo2l, "m--", lw=2, dashes=(2,2.5),zorder=1)
plt.plot(RC3l, muRo3l, "c--", lw=2, dashes=(2,2.5),zorder=1)
# angle bisector prediction
plt.plot(RCs, -abis, "-", color='gray', label=r"$\mu_b$",zorder=1)

etadetach = np.array([0.50,0.71,0.80])
RCdetach = (1.0-etadetach)/np.sqrt(etadetach)
(_, caps, _) = plt.errorbar(RCdetach, [-0.1955,-0.3605,-0.4924], yerr=[0.0189,0.0544,0.0580], fmt="ko", label=r"detachment max.", ms=5.0,mew=0.8, mfc='w', zorder=1)
for cap in caps:
  cap.set_markeredgewidth(0.8)
etabroad = np.array([0.8, 0.9, 0.95, 0.99])
RCbroad = (1.0-etabroad)/np.sqrt(etabroad)
(_, caps, _) = plt.errorbar(RCbroad, [0.0062, 0.3069, 0.5824, 0.9004], yerr=[0.0588, 0.0420, 0.0329, 0.0102], fmt="^", label=r"broad max.", ms=5.0,mew=0.8, color="#005b53",mec="#005b53",mfc='w', zorder=9)
for cap in caps:
  cap.set_markeredgewidth(0.8)
etanarrow = np.array([  0.80,    0.90,    0.95,   0.98,    0.99])
munarrow  = np.array([ -0.6461, -0.6582, -0.4130, 0.0000,  0.4000])
errnarrow = np.array([  0.0290,  0.0405,  0.1045, 0.1412,  0.2000])
RCnarrow = (1.0-etanarrow)/np.sqrt(etanarrow)
(_, caps, _) = plt.errorbar(RCnarrow, munarrow, yerr=errnarrow, fmt="rs", label=r"narrow max.",ms=4.2,mew=0.8, mec='r',mfc='w', zorder=9)
for cap in caps:
  cap.set_markeredgewidth(0.8)
(_, caps, _) = plt.errorbar(RCJFM, muJFM ,yerr=erJFM,fmt=".", color="#ff8700", ms=6.0, label=r"T$^3$C experiment", zorder=10)
for cap in caps:
  cap.set_markeredgewidth(0.8)
#plt.plot(etaJFM, muJFM, "x", mew=1.5, color="#ff8700", label=r"T$^3$C experiment")

handles, labels = plt.gca().get_legend_handles_labels()
# reorganize the legend elements
#handles[4:] = handles[5:] + handles[4:5]
#labels[4:]  = labels[5:]  + labels[4:5] 
#plt.legend(handles,labels, numpoints=1, loc='upper left', bbox_to_anchor=(1.0, 1.042), prop={'size':9})
plt.legend(handles[:4],labels[:4], numpoints=1)
plt.semilogx()
plt.xlim(0.002,3)
plt.ylim(-0.75,1)
plt.yticks([-0.5,0.0,0.5,1.0])
plt.gca().yaxis.set_minor_locator( MultipleLocator(0.25) )
# second x-axis
ax2 = plt.gca().twiny()
ax2.semilogx()
ax2.set_xlim(0.002,3)
ax2.set_ylim(-0.75,1)
etaticks = np.array([0.99, 0.98, 0.95, 0.9, 0.8, 0.71, 0.5])
ax2.set_xticks( (1.0-etaticks)/np.sqrt(etaticks) )
ax2.set_xticklabels(['$0.99$', '$0.98$', '$0.95$', '$0.9$', '$0.8$', '$0.71$', '$0.5$'])
ax2.xaxis.set_minor_locator( NullLocator() )
#ax2.tick_params(axis='x', direction='out')
#ax2.tick_params(axis='x', colors='k')
ax2.text(0.0054, 1.06, r'$\eta=$', color='k', fontsize=11)
plt.savefig("torque-prediction.eps")
plt.savefig("torque-prediction.svg")


"""
fig = plt.figure(figsize=(3.7, 3.0))
fig.subplotpars.left=0.125
fig.subplotpars.bottom=0.11
fig.subplotpars.right=0.97
fig.subplotpars.top=0.97
plt.xlabel(r'$\eta$')
plt.ylabel(r'$R_{\Omega,\mathrm{opt}}$')
plt.plot(etas, Robis, "b-", lw=2, label="angle bisector")
plt.plot(eta1, Romu1, "r-", lw=2, label="vortex detachment")
plt.plot(eta2, Romu2, "r--", lw=2)
plt.plot(etaJFM, RoJFM, "ko")
plt.legend(loc=1)
plt.ylim(0.0, 0.4)
plt.yticks([0.0, 0.1, 0.2, 0.3, 0.4])
plt.savefig("optimum-prediction-Ro.pdf")
"""
#plt.show()


==> images/plot-radialGrowth.py <==
#! /usr/bin/python
# -*- coding: utf-8 -*-

import os, sys, math
import numpy as np
from scipy.optimize import brent, brentq
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.lines import Line2D
from matplotlib.ticker import MultipleLocator


"""
  Implementation of Local Stability Analysis of Taylor-Couette flow
  according to Eckhardt and Yao (1995)
"""

# first constant of laminar profile
def compA(eta, Rei, Reo):
  return (Reo-eta*Rei)/(1.0+eta)


# second constant of laminar profile
def compB(eta, Rei, Reo):
  return eta*(Rei-eta*Reo)/(1.0-eta)/(1.0-eta**2)


# laminar profile omega(r)=A+Br^-2
def omega(Alam, Blam, r):
  return Alam + Blam/r**2


# radially dependend factor in eigenvalue equation
# rdepend = sqrt(-4 A omega(r))
def rdepend(Alam, Blam, r):
  wth = omega(Alam,Blam,r)
  if abs(wth) < 1.0e-13 :
	wth = 0.0
  if (-4.0*Alam*wth) >= 0.0 :
	return np.sqrt(-4.0*Alam*wth)
  return float("NaN")


# computation of the minimal radial wavenumber k1
# if Rei>0 and Reo>=0 : k1=pi/(r_o-r_i)
# if Rei>0 and Reo <0 : k1=pi/(r_n-r_i)  --> only layer to nodal surface
def compk1(eta, Rei, Reo):
  erg = -1
  if Rei < 0.0:
	print "ERROR in compk1:  Rei < 0"
	return -1
  if Reo >= 0.0:
	# Note that the gap width equals 1 in dimensionless units
	erg = math.pi 
  else:
	# nodal surface (dimless)
	rn = eta/(1.0-eta) * math.sqrt((Rei-eta*Reo)/(Rei*eta**2-eta*Reo))
	# inner radius (dimless)
	ri = eta/(1.0-eta)
	erg = math.pi / (rn-ri)
  return erg


# calculate negative of eigenvalue for given beta, k1 and the radial dependency
# lambda_+*(d^2/nu) = -k1^2*d^2*(1+beta) + d^2/nu*sqrt(-4A*omega(r_i))*sqrt(beta/(1+beta))
def neg_lambdabeta(beta, k1, rdep) :
  return k1**2*(1.0+beta) - rdep*np.sqrt(beta/(1.0+beta))


# calculate maximal eigenvalue for given eta, Rei and Reo
# based on Lyapunov exponents along Lagrangian trajectories
# return [beta_max, lambda_max]
def lambdamax(eta, Rei, Reo) :
  # constants of laminar profile
  Atc = compA(eta, Rei, Reo)
  Btc = compB(eta, Rei, Reo)
  # minimal radial wavenumber
  k1min = compk1(eta, Rei, Reo)
  # inner radius (dimless)
  ri = eta/(1.0-eta)
  # sqrt(-4A*omega(r)) is maximized at the inner cylinder
  rdepmax = rdepend(Atc, Btc, ri)
  # find location of minimum of negative eigenvalue == location of maximal eigenvalue
  bmin = brent(neg_lambdabeta, args=(k1min, rdepmax), tol=1e-10, maxiter=500)
  return [bmin, -neg_lambdabeta(bmin, k1min, rdepmax)]

# calculate square of maximal eigenvalue (\lambda_+)^2 neglecting the viscous term
# for given eta,Rei,Reo and also given radial position
def lambdamax2_rad(eta, Rei, Reo, r):
  # shear Reynolds number
  ReS=2.0/(1.0+eta) * (Rei-eta*Reo)
  # constants of laminar profile
  Atc = compA(eta, Rei, Reo)
  Btc = compB(eta, Rei, Reo)
  # minimal radial wavenumber
  k1min = compk1(eta, Rei, Reo)
  # inner radius (dimless)
  ri = eta/(1.0-eta)
  # sqrt(-4A*omega(r)) is maximized at the inner cylinder
  rdepmax = rdepend(Atc, Btc, ri)
  # find location of minimum of negative eigenvalue == location of maximal eigenvalue
  bmin = brent(neg_lambdabeta, args=(k1min, rdepmax), tol=1e-10, maxiter=500)
  rdep2 = -4.0*Atc*omega(Atc, Btc, r)
  real = -k1min**2*(1.0+bmin)/ReS
  imag = 0.0
  if rdep2 >= 0.0 :
    real += np.sqrt(rdep2*bmin/(1.0+bmin)) / ReS
  else :
    imag += np.sqrt(-rdep2*bmin/(1.0+bmin)) / ReS
  return [real, imag]



# LaTex-Driver for Matplotlib setup
rc('text', usetex=True)
rc('font', family='serif')
rc('font', size=10)
rc('axes', labelsize=10)
rc('legend', fontsize=10)
rc('xtick', labelsize=9)
rc('ytick', labelsize=9) 
rc('ps.distiller', res=20000)
mylw = 1.5 	# own choice for linewidth
etas = np.array([0.5, 0.71, 0.80, 0.90, 0.95, 0.98, 0.99])
# Color dictionary
colors = {0.5:"#ff0000", 0.71:"#ff8700", 0.8:"#5dc40b", 0.9:"#005b53", 0.95:"#00aaaa", 0.98:"#0010ff", 0.99:"#8000ff", 0.994:"#bf00bf"}


rg2 = etas/(1.0-etas)**2
ris = etas/(1.0-etas)
rads = []
C2rs = []
lreal = []
limag = []
for i in range(len(etas)) :
  rads.append( ris[i] + np.linspace(0.0,1.0,50) )
  C2rs.append( rg2[i]/rads[i]**2 - 1.0 )
  tmpr = []
  tmpi = []
  for j in range(len(rads[i])) :
    lamtmp = lambdamax2_rad(etas[i], 1.0e4, -1.0e4, rads[i][j])
    tmpr.append( lamtmp[0] )
    tmpi.append( lamtmp[1] )
  lreal.append( np.array(tmpr) )
  limag.append( np.array(tmpi) )
  

fig = plt.figure(figsize=(3.4/0.8, 3.4/1.618))
fig.subplotpars.left=0.125
fig.subplotpars.bottom=0.189
fig.subplotpars.right=0.8
fig.subplotpars.top=0.965
plt.xlabel("$(r-r_i) \,/\, d$")
#plt.xlabel("$y$")
plt.ylabel(r"$\mbox{Re}(\widetilde{\lambda}_+)$")
plt.axhline(0.0, color="gray", lw=0.8,dashes=(2,1.5) )
for i in range(len(etas)):
#  plt.plot(rads[i]-ris[i], C2rs[i],":", lw=mylw,label="$%.2f$" % etas[i],color=colors[etas[i]])
  if (i % 2) == 0 :
    plt.plot(rads[i]-ris[i], lreal[i], lw=mylw,label="$%.2f$" % etas[i],color=colors[etas[i]])
  else :
    plt.plot(rads[i]-ris[i], lreal[i], "--", lw=mylw,
	    label="$%.2f$" % etas[i],color=colors[etas[i]],dashes=(5.1,2.5))
plt.legend(title=r"{\normalsize $\eta=$}", numpoints=1, loc='upper left', bbox_to_anchor=(1.0, 1.042))
plt.ylim(-0.1,1.0)
plt.yticks((0.0, 0.5, 1.0))
#plt.xticks((0.0, 0.5, 1.0))
plt.minorticks_on()
plt.gca().xaxis.set_minor_locator( MultipleLocator(0.1) )
plt.arrow(0.2, 0.7, -0.05, -0.38, fc='k', head_width=0.022, head_length=0.05)

plt.savefig("radialGrowth.eps")

